Riemannian optimization of isometric tensor networks

Several tensor networks are built of isometric tensors, i.e. tensors satisfying $W^\dagger W = \mathrm{I}$. Prominent examples include matrix product states (MPS) in canonical form, the multiscale entanglement renormalization ansatz (MERA), and quantum circuits in general, such as those needed in state preparation and quantum variational eigensolvers. We show how gradient-based optimization methods on Riemannian manifolds can be used to optimize tensor networks of isometries to represent e.g. ground states of 1D quantum Hamiltonians. We discuss the geometry of Grassmann and Stiefel manifolds, the Riemannian manifolds of isometric tensors, and review how state-of-the-art optimization methods like nonlinear conjugate gradient and quasi-Newton algorithms can be implemented in this context. We apply these methods in the context of infinite MPS and MERA, and show benchmark results in which they outperform the best previously-known optimization methods, which are tailor-made for those specific variational classes. We also provide open-source implementations of our algorithms.

==> anc/MERA/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "051c95d6836228d120f5f4b984dd5aba1624f716"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "0.5.0"

[[Adapt]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "fd04049c7dd78cfef0b06cdc1f0f181467655712"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "1.1.0"

[[ArgParse]]
deps = ["Logging", "TextWrap"]
git-tree-sha1 = "a8fc2e149cd6db276c76faebe197ccd3a92fb9ff"
uuid = "c7e460c6-2fb9-53a9-8c5b-16f535851c63"
version = "1.1.0"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[BinaryProvider]]
deps = ["Libdl", "Logging", "SHA"]
git-tree-sha1 = "ecdec412a9abc8db54c0efc5548c64dfce072058"
uuid = "b99e7846-7c00-51b0-8f62-c81ae34c0232"
version = "0.5.10"

[[CEnum]]
git-tree-sha1 = "62847acab40e6855a9b5905ccb99c2b5cf6b3ebb"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.2.0"

[[CUDA]]
deps = ["AbstractFFTs", "Adapt", "BinaryProvider", "CEnum", "DataStructures", "ExprTools", "GPUArrays", "GPUCompiler", "LLVM", "Libdl", "LinearAlgebra", "Logging", "MacroTools", "NNlib", "Pkg", "Printf", "Random", "Reexport", "Requires", "SparseArrays", "Statistics", "TimerOutputs"]
git-tree-sha1 = "3d247bd2260259f86853e52584169ddeca648ebc"
uuid = "052768ef-5323-5732-b1bb-66c8b64840ba"
version = "0.1.0"

[[CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "ded953804d019afa9a3f98981d99b33e3db7b6da"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.0"

[[DataStructures]]
deps = ["InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "be680f1ad03c0a03796aa3fda5a2180df7f83b46"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.17.18"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[ExprTools]]
git-tree-sha1 = "6f0517056812fd6aa3af23d4b70d5325a2ae4e95"
uuid = "e2ba6199-217a-4e67-a87a-7c52f15ade04"
version = "0.1.1"

[[FileIO]]
deps = ["Pkg"]
git-tree-sha1 = "202335fd24c2776493e198d6c66a6d910400a895"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.3.0"

[[GPUArrays]]
deps = ["AbstractFFTs", "Adapt", "LinearAlgebra", "Printf", "Random", "Serialization"]
git-tree-sha1 = "d887693eb1bd5e1fd573262a978745481895ec7d"
uuid = "0c68f7d7-f131-5f86-a1c3-88cf8149b2d7"
version = "3.4.1"

[[GPUCompiler]]
deps = ["DataStructures", "InteractiveUtils", "LLVM", "Libdl", "TimerOutputs", "UUIDs"]
git-tree-sha1 = "7ed10d9c41b7bb392f3e645233e45ecf93217130"
uuid = "61eb1bfa-7361-4325-ad38-22787b887f55"
version = "0.3.0"

[[HalfIntegers]]
git-tree-sha1 = "a624b256fb0d7563bd9fd9497831a4faf75e4f39"
uuid = "f0d1745a-41c9-11e9-1dd9-e5d34d218721"
version = "1.1.2"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[JLD2]]
deps = ["CodecZlib", "DataStructures", "FileIO", "Mmap", "Pkg", "Printf", "UUIDs"]
git-tree-sha1 = "e03e697cf84c275ece9cbefd1eabaf49bf5e7254"
uuid = "033835bb-8acc-5ee8-8aae-3f567f8a3819"
version = "0.1.13"

[[KrylovKit]]
deps = ["LinearAlgebra", "Printf"]
git-tree-sha1 = "db0bb6f8ce186f1af9d4958efc82fd7810f44881"
uuid = "0b1a1467-8014-51b9-945f-bf0ae24f4b77"
version = "0.5.1"

[[LLVM]]
deps = ["CEnum", "Libdl", "Printf", "Unicode"]
git-tree-sha1 = "72fc0a39d5899091ff2d4cdaa64cb5e4862cf813"
uuid = "929cbde3-209d-540e-8aea-75f648917ca0"
version = "1.5.2"

[[LRUCache]]
git-tree-sha1 = "788ab2f8a434a63f065ad962368a8cd0f8660a21"
uuid = "8ac3fa9e-de4c-5943-b1dc-09c6b5f20637"
version = "1.1.0"

[[LibGit2]]
deps = ["Printf"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[MERA]]
deps = ["ArgParse", "JLD2", "KrylovKit", "LinearAlgebra", "Logging", "OptimKit", "Printf", "Random", "TensorKit", "TensorKitManifolds", "TensorOperations", "Test"]
git-tree-sha1 = "db1e8adbddbc126820b90685b0a7816afa550ddc"
repo-rev = "3bf713c81390eaf9306b5eb0d8ccde07f76f91a4"
repo-url = "https://github.com/mhauru/MERA.jl"
uuid = "002f668d-dbf0-4230-86cd-7736498d5b3f"
version = "0.1.0"

[[MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "f7d2e3f654af75f01ec49be82c231c382214223a"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.5"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[NNlib]]
deps = ["BinaryProvider", "Libdl", "LinearAlgebra", "Requires", "Statistics"]
git-tree-sha1 = "d9f196d911f55aeaff11b11f681b135980783824"
uuid = "872c559c-99b0-510c-b3b7-b6c96a88d5cd"
version = "0.6.6"

[[OptimKit]]
deps = ["LinearAlgebra", "Printf"]
git-tree-sha1 = "c423cb40450d37d8a3f6cc62474540ddc82b3458"
uuid = "77e91f04-9b3b-57a6-a776-40b61faaebe0"
version = "0.1.0"

[[OrderedCollections]]
git-tree-sha1 = "12ce190210d278e12644bcadf5b21cbdcf225cd3"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.2.0"

[[Pkg]]
deps = ["Dates", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "UUIDs"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[Primes]]
git-tree-sha1 = "afccf037da52fa596223e5a0e331ff752e0e845c"
uuid = "27ebfcd6-29c5-5fa9-bf4b-fb8fc14df3ae"
version = "0.5.0"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[Reexport]]
deps = ["Pkg"]
git-tree-sha1 = "7b1d07f411bc8ddb7977ec7f377b97b158514fe0"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "0.2.0"

[[Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "d37400976e98018ee840e0ca4f9d20baa231dc6b"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.0.1"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[Strided]]
deps = ["LinearAlgebra", "TupleTools"]
git-tree-sha1 = "3db8266fc732c8f997e75cf7a4027d4008f846c8"
uuid = "5e0ebb24-38b0-5f93-81fe-25c709ecae67"
version = "1.0.1"

[[TensorKit]]
deps = ["HalfIntegers", "LRUCache", "LinearAlgebra", "Strided", "TensorOperations", "TupleTools", "WignerSymbols"]
git-tree-sha1 = "85995766e35472c7bb0345f63f3538421852fa3e"
uuid = "07d1fe3e-3e46-537d-9eac-e9e13d0d4cec"
version = "0.5.0"

[[TensorKitManifolds]]
deps = ["LinearAlgebra", "TensorKit"]
git-tree-sha1 = "1dfe20960cc709ff9b6aa6162dab13af5359f2c3"
uuid = "11fa318c-39cb-4a83-b1ed-cdc7ba1e3684"
version = "0.3.0"

[[TensorOperations]]
deps = ["CUDA", "LRUCache", "LinearAlgebra", "Requires", "Strided", "TupleTools"]
git-tree-sha1 = "cb82d88f6b09fd5461f5133aeea732731afb7ac8"
uuid = "6aa20fa7-93e2-5fca-9bc0-fbd0db3c71a2"
version = "3.0.0"

[[Test]]
deps = ["Distributed", "InteractiveUtils", "Logging", "Random"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[TextWrap]]
git-tree-sha1 = "9250ef9b01b66667380cf3275b3f7488d0e25faf"
uuid = "b718987f-49a8-5099-9789-dcd902bef87d"
version = "1.0.1"

[[TimerOutputs]]
deps = ["Printf"]
git-tree-sha1 = "f458ca23ff80e46a630922c555d838303e4b9603"
uuid = "a759f4b9-e2f1-59dc-863e-4aeb61b1ea8f"
version = "0.5.6"

[[TranscodingStreams]]
deps = ["Random", "Test"]
git-tree-sha1 = "7c53c35547de1c5b9d46a4797cf6d8253807108c"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.9.5"

[[TupleTools]]
git-tree-sha1 = "62a7a6cd5a608ff71cecfdb612e67a0897836069"
uuid = "9d95972d-f1c8-5527-a6e0-b4b365fa01f6"
version = "1.2.0"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[WignerSymbols]]
deps = ["HalfIntegers", "Primes"]
git-tree-sha1 = "d89c807c3affcf48e31ca36378238f98429278a6"
uuid = "9f57e263-0b3d-5e2e-b1be-24f2bb48858b"
version = "1.0.0"

[[Zlib_jll]]
deps = ["Libdl", "Pkg"]
git-tree-sha1 = "622d8b6dc0c7e8029f17127703de9819134d1b71"
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.11+14"


==> anc/MERA/Project.toml <==
[deps]
ArgParse = "c7e460c6-2fb9-53a9-8c5b-16f535851c63"
JLD2 = "033835bb-8acc-5ee8-8aae-3f567f8a3819"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Logging = "56ddb016-857b-54e1-b83d-db4d58db5568"
MERA = "002f668d-dbf0-4230-86cd-7736498d5b3f"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
TensorKit = "07d1fe3e-3e46-537d-9eac-e9e13d0d4cec"


==> anc/MERA/README <==
# Reproducing results from the paper

The scripts in this folder run the simulations and produce the plots for the MERA benchmark results of the paper "Riemannian optimization of isometric tensor networks", https://arxiv.org/abs/2007.03638.

On a Unix system one can simply run `make`, and the rest should be automatic. The requirements for this to work are a Julia executable (the scripts have been tested with Julia 1.4 and 1.5), python3, and the Python libraries SciPy, matplotlib, pandas, and seaborn. In practice it may be wise to distribute the simulations over different machines or cores. Please refer to the makefile for more details.

On a Windows machine one needs to first install required Julia dependencies using `Pkg.instantiate()`, then run the various Julia scripts to produce random MERAs, optimize them, expand their bond dimensions, and optimize them further. The user needs to also capture the output of these scripts in text files in the `logs` folder, and the Python script `plot.py` can then be run to parse them and produce the final plot. Please refer to the makefile for the details.

Note that the simulations for the paper were run with OpenBLAS, not with MKL, and if you want to reproduce them exactly, you should do the same. You can use `BLAS.vendor()` to check which BLAS Julia is using.


# Running the code manually for your own purposes

The code in this folder does very little, and all the interesting algorithmic stuff is in the MERA.jl library, which this Julia project has as a dependency. MERA.jl further depends on TensorKit.jl, TensorKitManifolds.jl, OptimKit.jl, and KrylovKit.jl, as well as some general purpose Julia libraries. Dependencies can be seen in the Project.toml (direct dependencies of these scripts) and Manifest.toml (the whole dependency tree) files. Manifest.toml specifies exact versions for all these packages which are used by default, and which should replicate the results in the paper. You can also try upgrading to newer versions. That would break the scripts in this folder, but may also bring various improvements, since the packages have remained under development after the publication. Note that MERA.jl has since been renamed to MERAKit.jl, so if you upgrade, you'll have to change the import calls from `using MERA` to `using MERAKit`.

There are three Julia scripts in this folder:
* `create_random_mera.jl` does what is says on the tin. It takes command line arguments for bond dimension, number of layers, and random seed. It writes the resulting MERA object into a .jlm file in the folder `data`.
* `expand_bond_dimension.jl` takes as command line arguments the path to a .jlm file with a MERA in it, the bond dimension that it should be expanded into (by padding tensors with zeros and then orthogonalising), and the path to another .jlm file to which output should be written.
* `optimize.jl` takes as a command line argument the path to a .jlm file with a MERA in it, and some options for how to run the optimisation, such as the algorithm to use. It then calls the MERA.jl optimisation function on the MERA it loads from the file, and overwrites the original file with the optimised result. It does the writing at the end, but also at various checkpoint intervals during the optimisation.
So to create an optimised MERA, one needs to call some sequence of create_random_mera.jl, optimize.jl, maybe expand_bond_dimension.jl and then optimize.jl again on the expanded MERA, etc. Examples for this can be found in the makefile, which runs an optimisation where it gradually expands the bond dimension. Note again that none of the algorithms are in `optimize.jl` or anywhere in this folder. That's all in MERA.jl, these are just scripts. So if you want to understand how to use MERA.jl to optimise a MERA you can try reading the makefile and the scripts here, or, perhaps more fruitfully, try reading the README and the docs and examples in the MERA.jl itself (which, again, is nowadays called MERAKit.jl).

The above scripts direct all of their output into stdout. So if you simply run them you'll get the results printed in your terminal, but that's it. What the makefile does to produce the plots, is to write that output into text files in the folder called `logs`, using the command line utility `tee`, which allows writing to a file and to stdout at the same time. So if you are running the code yourself, you should make sure you are capturing the output in some similar way. With the output logs in the `logs` folder, `plot_results.py` can then be used to parse them and make plots like in the paper. Note that all communication between the Julia code that does the simulation and the python code that makes the plots happens through these plaintext logs.


# Contact

If you encounter any issues, feel free to contact markus@mhauru.org.


==> anc/MERA/create_random_mera.jl <==
using MERA
using ArgParse
using TensorKit
using Random
using JLD2

function parse_pars()
    settings = ArgParseSettings(autofix_names=true)
    @add_arg_table!(settings
                    , "--D", arg_type=Int, default=0
                    , "--layers", arg_type=Int, default=3
                    , "--seed", arg_type=Int, default=2
                   )
    pars = parse_args(ARGS, settings; as_symbols=true)
    return pars
end

function main()
    pars = parse_pars()
    D = pars[:D]
    layers = pars[:layers]
    seed = pars[:seed]

    V_phys = Z2Space(0 => 2, 1 => 2)
    # Numerical results confirm that these are the optimal choices for the sizes of the
    # symmetry blocks.
    if D == 2
        V_virt = Z2Space(0 => 1, 1 => 1)
    elseif D == 3
        V_virt = Z2Space(0 => 1, 1 => 2)
    elseif D == 4
        V_virt = Z2Space(0 => 2, 1 => 2)
    elseif D == 4
        V_virt = Z2Space(0 => 2, 1 => 3)
    elseif D == 6
        V_virt = Z2Space(0 => 3, 1 => 3)
    elseif D == 7
        V_virt = Z2Space(0 => 4, 1 => 3)
    elseif D == 8
        V_virt = Z2Space(0 => 4, 1 => 4)
    end

    Random.seed!(seed)
    Vs = tuple(V_phys, repeat([V_virt], layers-1)...)
    m = random_MERA(TernaryMERA, Vs; random_disentangler=false, T=Float64)
    path = "./data/D$(D)_random.jlm"
    deser = pseudoserialize(m)
    @save path deser
end

main()


==> anc/MERA/expand_bond_dimension.jl <==
using MERA
using ArgParse
using TensorKit
using Random
using JLD2

function parse_pars()
    settings = ArgParseSettings(autofix_names=true)
    @add_arg_table!(settings
                    , "--inpath", arg_type=String, default=""
                    , "--outpath", arg_type=String, default=""
                    , "--target-D", arg_type=Int, default=0
                   )
    pars = parse_args(ARGS, settings; as_symbols=true)
    return pars
end

function main()
    pars = parse_pars()

    # Numerical results confirm that these are the optimal choices for the sizes of the
    # symmetry blocks.
    D = pars[:target_D]
    if D == 2
        V_virt = Dict(ZNIrrep{2}(0) => 1, ZNIrrep{2}(1) => 1)
    elseif D == 3
        V_virt = Dict(ZNIrrep{2}(0) => 1, ZNIrrep{2}(1) => 2)
    elseif D == 4
        V_virt = Dict(ZNIrrep{2}(0) => 2, ZNIrrep{2}(1) => 2)
    elseif D == 4
        V_virt = Dict(ZNIrrep{2}(0) => 2, ZNIrrep{2}(1) => 3)
    elseif D == 6
        V_virt = Dict(ZNIrrep{2}(0) => 3, ZNIrrep{2}(1) => 3)
    elseif D == 7
        V_virt = Dict(ZNIrrep{2}(0) => 4, ZNIrrep{2}(1) => 3)
    elseif D == 8
        V_virt = Dict(ZNIrrep{2}(0) => 4, ZNIrrep{2}(1) => 4)
    end

    @load pars[:inpath] deser
    m = depseudoserialize(deser...)
    nt = num_translayers(m)
    for l in 1:nt
        m = expand_bonddim!(m, l, V_virt; check_invar=false)
        m = expand_internal_bonddim!(m, l+1, V_virt)
        m = projectisometric!(m)
    end
    deser = pseudoserialize(m)
    @save pars[:outpath] deser
end

main()


==> anc/MERA/makefile <==
D = 8
# Lower bond dimensions used to pre-optimise.
rampD1 = 3
rampD2 = 6
optpars = --maxiter=100000 --checkpoint-frequency=1000
optcmd = julia --project=. optimize.jl $(optpars)

all: latest_mera_plot.pdf

latest_mera_plot.pdf: plot.py logs/D$(D)_lbfgs_randominit.log logs/D$(D)_lbfgs_D$(rampD1)init.log logs/D$(D)_lbfgs_D$(rampD2)init.log logs/D$(D)_ev_randominit.log logs/D$(D)_ev_D$(rampD1)init.log logs/D$(D)_ev_D$(rampD2)init.log
	python3 plot.py

clean:
	rm -rf logs data

pkgflag:
	julia --project=. -e "using Pkg; Pkg.instantiate()"
	echo "This file exists as a flag for Make, to indicate that the julia project has been instantiated" > pkgflag

# Random MERAs at various bond dimensions.

data/D$(D)_random.jlm: pkgflag create_random_mera.jl
	mkdir -p data
	julia --project=. create_random_mera.jl --D=$(D)

data/D$(rampD1)_random.jlm: pkgflag create_random_mera.jl
	mkdir -p data
	julia --project=. create_random_mera.jl --D=$(rampD1)

data/D$(rampD2)_random.jlm: pkgflag create_random_mera.jl
	mkdir -p data
	julia --project=. create_random_mera.jl --D=$(rampD2)

# Preoptimising the ramp bond dimensions.

data/D$(rampD1)_lbfgs_randominit.jlm: pkgflag optimize.jl data/D$(rampD1)_random.jlm
	mkdir -p logs
	cp data/D$(rampD1)_random.jlm data/D$(rampD1)_lbfgs_randominit.jlm
	$(optcmd) --method=lbfgs --path="./data/D$(rampD1)_lbfgs_randominit.jlm"\
		| tee -a logs/D$(rampD1)_lbfgs_randominit.log

data/D$(rampD2)_lbfgs_randominit.jlm: pkgflag optimize.jl data/D$(rampD2)_random.jlm
	mkdir -p logs
	cp data/D$(rampD2)_random.jlm data/D$(rampD2)_lbfgs_randominit.jlm
	$(optcmd) --method=lbfgs --path="./data/D$(rampD2)_lbfgs_randominit.jlm"\
		| tee -a logs/D$(rampD2)_lbfgs_randominit.log

# Expanding the bond dimensions of the preoptimised ones.

data/D$(D)_D$(rampD1)init_expanded.jlm: pkgflag data/D$(rampD1)_lbfgs_randominit.jlm expand_bond_dimension.jl
	julia --project=. expand_bond_dimension.jl --target-D=$(D)\
		--inpath=data/D$(rampD1)_lbfgs_randominit.jlm --outpath=data/D$(D)_D$(rampD1)init_expanded.jlm

data/D$(D)_D$(rampD2)init_expanded.jlm: pkgflag data/D$(rampD2)_lbfgs_randominit.jlm expand_bond_dimension.jl
	julia --project=. expand_bond_dimension.jl --target-D=$(D)\
		--inpath=data/D$(rampD2)_lbfgs_randominit.jlm --outpath=data/D$(D)_D$(rampD2)init_expanded.jlm

# The actual optimisations for which we want the log files.

logs/D$(D)_lbfgs_randominit.log: pkgflag optimize.jl data/D$(D)_random.jlm
	mkdir -p logs
	cp data/D$(D)_random.jlm data/D$(D)_lbfgs_randominit.jlm
	$(optcmd) --method=lbfgs --path="./data/D$(D)_lbfgs_randominit.jlm"\
		| tee -a logs/D$(D)_lbfgs_randominit.log

logs/D$(D)_ev_randominit.log: pkgflag optimize.jl data/D$(D)_random.jlm
	mkdir -p logs
	cp data/D$(D)_random.jlm data/D$(D)_ev_randominit.jlm
	$(optcmd) --method=ev --path="./data/D$(D)_ev_randominit.jlm"\
		| tee -a logs/D$(D)_ev_randominit.log

logs/D$(D)_lbfgs_D$(rampD1)init.log: pkgflag data/D$(D)_D$(rampD1)init_expanded.jlm optimize.jl
	mkdir -p logs
	cp data/D$(D)_D$(rampD1)init_expanded.jlm data/D$(D)_lbfgs_D$(rampD1)init.jlm
	$(optcmd) --method=lbfgs --path="./data/D$(D)_lbfgs_D$(rampD1)init.jlm"\
		| tee -a logs/D$(D)_lbfgs_D$(rampD1)init.log

logs/D$(D)_ev_D$(rampD1)init.log: pkgflag data/D$(D)_D$(rampD1)init_expanded.jlm optimize.jl
	mkdir -p logs
	cp data/D$(D)_D$(rampD1)init_expanded.jlm data/D$(D)_ev_D$(rampD1)init.jlm
	$(optcmd) --method=ev --path="./data/D$(D)_ev_D$(rampD1)init.jlm"\
		| tee -a logs/D$(D)_ev_D$(rampD1)init.log

logs/D$(D)_lbfgs_D$(rampD2)init.log: pkgflag data/D$(D)_D$(rampD2)init_expanded.jlm optimize.jl
	mkdir -p logs
	cp data/D$(D)_D$(rampD2)init_expanded.jlm data/D$(D)_lbfgs_D$(rampD2)init.jlm
	$(optcmd) --method=lbfgs --path="./data/D$(D)_lbfgs_D$(rampD2)init.jlm"\
		| tee -a logs/D$(D)_lbfgs_D$(rampD2)init.log

logs/D$(D)_ev_D$(rampD2)init.log: pkgflag data/D$(D)_D$(rampD2)init_expanded.jlm optimize.jl
	mkdir -p logs
	cp data/D$(D)_D$(rampD2)init_expanded.jlm data/D$(D)_ev_D$(rampD2)init.jlm
	$(optcmd) --method=ev --path="./data/D$(D)_ev_D$(rampD2)init.jlm"\
		| tee -a logs/D$(D)_ev_D$(rampD2)init.log


==> anc/MERA/optimize.jl <==
using ArgParse
using LinearAlgebra
using TensorKit
using Logging
using Dates
using MERA
using JLD2

function parse_pars()
    settings = ArgParseSettings(autofix_names=true)
    @add_arg_table!(settings
                    , "--path", arg_type=String, default=""
                    , "--threads", arg_type=Int, default=1  # For BLAS parallelization
                    , "--checkpoint_frequency", arg_type=Int, default=1000
                    , "--method", arg_type=Symbol, default=:lbfgs
                    , "--maxiter", arg_type=Int, default=100000
                   )
    pars = parse_args(ARGS, settings; as_symbols=true)
    return pars
end

# Log formatting
function metafmt(level, _module, group, id, file, line)
    color = Logging.default_logcolor(level)
    levelstr = (level == Logging.Warn ? "Warning" : string(level))
    timestr = round(unix2datetime(time()), Dates.Second)
    prefix = "$(levelstr) $(timestr):"
    suffix = ""
    Logging.Info <= level < Logging.Warn && return color, prefix, suffix
    _module !== nothing && (suffix *= "$(_module)")
    if file !== nothing
        _module !== nothing && (suffix *= " ")
        suffix *= Base.contractuser(file)
        if line !== nothing
            suffix *= ":$(isa(line, UnitRange) ? "$(first(line))-$(last(line))" : line)"
        end
    end
    !isempty(suffix) && (suffix = "@ " * suffix)
    return color, prefix, suffix
end

setlogger() = global_logger(ConsoleLogger(stdout, Logging.Info; meta_formatter=metafmt))

"""
Take a two-site operator `op` that defines the local term of a global operator, and block
sites together to form a new two-site operator for which each site corresponds to
`num_sites` sites of the original operator, and which sums up to the same global operator.
`num_sites` should be a power of 2.
"""
function block_op(op, num_sites)
    while num_sites > 1
        VL = space(op, 1)
        VR = space(op, 2)
        eyeL = id(VL)
        eyeR = id(VR)
        opcross = eyeR ⊗ op ⊗ eyeL
        opleft = op ⊗ eyeL ⊗ eyeR
        opright = eyeL ⊗ eyeR ⊗ op
        op_new_unfused = opcross + 0.5*(opleft + opright)
        fusionspace = domain(op)
        fusetop = isomorphism(fuse(fusionspace), fusionspace)
        fusebottom = isomorphism(fusionspace, fuse(fusionspace))
        op = (fusetop ⊗ fusetop) * op_new_unfused * (fusebottom ⊗ fusebottom)
        num_sites /= 2
    end
    if num_sites != 1
        msg = "`num_sites` needs to be a power of 2"
        throw(ArgumentError(msg))
    end
    return op
end

"""
Return the local Hamiltonian term for the Ising model: -XX - h*Z
Z2 symmetric tensors are used. `block_size` determines how many sites to block together, and
should be a power of 2. If sites are blocked, then the Hamiltonian is divided by a constant
to make the energy per site be the same as for the original.
"""
function H_Ising(h=1.0; block_size=1)
    V = ℂ[ℤ₂](0=>1, 1=>1)
    # Pauli Z
    Z = TensorMap(zeros, Float64, V ← V)
    Z.data[ℤ₂(0)] .= 1.0
    Z.data[ℤ₂(1)] .= -1.0
    eye = id(V)
    ZI = Z ⊗ eye
    IZ = eye ⊗ Z
    # Pauli XX
    XX = TensorMap(zeros, Float64, V ⊗ V ← V ⊗ V)
    XX.data[ℤ₂(0)] .= [0.0 1.0; 1.0 0.0]
    XX.data[ℤ₂(1)] .= [0.0 1.0; 1.0 0.0]
    H = -(XX + h/2 * (ZI+IZ))
    H = block_op(H, block_size)
    H = H / block_size
    return H
end

function main()
    setlogger()
    pars = parse_pars()
    path = pars[:path]
    BLAS.set_num_threads(pars[:threads])
    optimisation_pars = Dict(:maxiter => pars[:maxiter], :method => pars[:method])

    # The Hamiltonian
    h = H_Ising(1.0; block_size=2)

    # The load the state
    @load path deser
    m = depseudoserialize(deser...)

    # finalize! gets called after every iteration. We use it to, every checkpoint_frequency
    # iterations, store the current state to disk and log (in stdout) quantities like
    # scaling dimensions and entanglement entropies.
    checkpoint_frequency = pars[:checkpoint_frequency]
    checkpointtime = time()
    function finalize!(m, expectation, g, repnum)
        repnum % checkpoint_frequency != 0 && (return m, expectation, g)

        deser = pseudoserialize(m)
        @save path deser

        energy = expect(h, m)
        rhoees = densitymatrix_entropies(m)
        scaldims = scalingdimensions(m)
        old_checkpointtime = checkpointtime
        checkpointtime = time()
        timetaken = (checkpointtime - old_checkpointtime) / 60.0 / checkpoint_frequency

        @info("rho ees: $rhoees")
        @info("Scaling dimensions: $scaldims")
        @info("Time passed: $(timetaken) mins")
        return m, expectation, g
    end

    m = minimize_expectation!(m, h, optimisation_pars; finalize! = finalize!)
    deser = pseudoserialize(m)
    @save path deser
end

main()



==> anc/MERA/plot.py <==
import sys
import os
import re
import numpy as np
import pandas as pd
import datetime
from matplotlib import pyplot as plt
import seaborn as sns
import scipy

sns.set_style("darkgrid")
linewidth = 3.0


def filter_iternum(x, num=3000):
    """Create a filter for a Series or DataFrame that samples only some of the
    data points once we go to very large values. Makes the loglog and semilogy
    plots lighter.
    """
    valstokeep = np.unique(
        np.round(
            np.logspace(np.log10(np.min(x)), np.log10(np.max(x)), num=num)
        )
    )
    return x.isin(valstokeep)


def main():
    logfiles = (
        "./logs/D8_lbfgs_randominit.log",
        "./logs/D8_lbfgs_D3init.log",
        "./logs/D8_lbfgs_D6init.log",
        "./logs/D8_ev_randominit.log",
        "./logs/D8_ev_D3init.log",
        "./logs/D8_ev_D6init.log",
    )

    maxiter = 100000
    exact_energy = -4 / np.pi
    exact_scaldim = 1 / 8

    valueres = {
        "timestamp": re.compile(" Info ([0-9-:T]+):"),
        "gradnorm": re.compile(r"‖∇f‖ = ([0-9+e.-]+)([ ,]|$)"),
        "repnum": re.compile(r"Starting rep #(\d+)."),
        "energy": re.compile(r" f = ([0-9+e.-]+)([ ,]|$)"),
        "scaldim1": re.compile(r"\[ Info .*ℤ₂\(1\) => \[([^, \]]+)"),
        "iternum": re.compile(r"iter *(\d+):"),
    }

    numeric_columns = [
        "gradnorm",
        "repnum",
        "energy",
        "scaldim1",
        "iternum",
    ]

    timeunit = np.timedelta64(1, "s")

    dfs = {}
    for logfile in logfiles:
        with open(logfile, "r") as f:
            lines = f.readlines()

        rows = []
        for l in lines:
            row = []
            for k, v in valueres.items():
                try:
                    result = v.search(l).group(1)
                except AttributeError:
                    result = None
                row.append(result)
            rows.append(row)
        df = pd.DataFrame(rows, columns=valueres.keys())
        for c in numeric_columns:
            df[c] = pd.to_numeric(df[c])
        df["timestamp"] = pd.to_datetime(
            df["timestamp"], format="%Y-%m-%dT%H:%M:%S"
        )
        # Drop all lines that don't have a timestamp, or have nothing but a
        # timestamp.
        df = df[~df["timestamp"].isna()]
        df = df[~df.drop("timestamp", axis=1).isna().all(axis=1)]
        starttime = df["timestamp"].min()
        df["time"] = (df["timestamp"] - starttime) / timeunit

        df["energy error"] = df["energy"].apply(
            lambda x: abs(x - exact_energy) if x is not None else None
        )
        # Take a rolling window average, but in logspace.
        # window_size = 10
        # df["gradnorm window avg"] = np.exp(
        #    np.log(df["gradnorm"].fillna(method="ffill"))
        #    .rolling(window_size)
        #    .mean()
        # )
        dfs[logfile] = df

    l = len(logfiles)
    subplot_names = ("energy error", "gradnorm")  # , "scaldim1")
    lplots = len(subplot_names)
    lbfgscolors = sns.color_palette("Blues_d", n_colors=l)
    evcolors = sns.color_palette("Greens_d", n_colors=l)

    def get_style(name, i):
        if "lbfgs" in name:
            color = lbfgscolors[i]
            ls = "--"
            label = "L-BFGS"
        elif "ev" in name:
            color = evcolors[i]
            ls = "-"
            label = "Evenbly-Vidal"
        if "rand" in name:
            label += ", random init."
        elif "D2init" in name:
            label += ", $D=2$ init."
        elif "D3init" in name:
            label += ", $D=3$ init."
        elif "D6init" in name:
            label += ", $D=6$ init."
        return color, ls, label

    fig = plt.figure(figsize=(7, 4 * lplots))
    for j, col in enumerate(subplot_names):
        ax = fig.add_subplot(lplots, 1, j + 1)
        for i, (name, df) in enumerate(dfs.items()):
            x = df.index + 1  # + 1 to make it start from 1.
            y = df[col]
            fltr = ~x.isna() & ~y.isna() & (x <= maxiter)
            x = x[fltr]
            y = y[fltr]
            iterfltr = filter_iternum(x)
            x = x[iterfltr]
            y = y[iterfltr]
            color, ls, label = get_style(name, i)
            ax.plot(x, y, label=label, color=color, lw=linewidth, ls=ls)
        if col == "energy error":
            plt.legend(loc="upper right")
            ax.set(xscale="log", yscale="log")
            title = "Energy error"
        elif col == "gradnorm":
            ax.set(xscale="log", yscale="log")
            title = "Gradient norm"
        elif col == "scaldim1":
            ax.set(xscale="log", yscale="linear")
            ax.set_ylim(0.1245, 0.1255)
            title = "First scaling dimension"
        # ax.set_title(title)
        ax.set_ylabel(title)
        if j == lplots - 1:
            ax.set_xlabel("Iterations")

    plt.tight_layout()
    plt.savefig("latest_mera_plot.pdf")
    plt.show()

    fig = plt.figure(figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)
    for i, (name, df) in enumerate(dfs.items()):
        iternum = df["iternum"]
        time = df["time"]
        fltr = ~iternum.isna() & ~time.isna() & (iternum <= maxiter)
        time = time[fltr]
        iternum = iternum[fltr]
        # Cut-out the first iteration because of compilations costs
        iternum = iternum.iloc[1:]
        time = time.iloc[1:]
        time = time - time.iloc[0]
        x = iternum
        y = time / iternum
        color, ls, label = get_style(name, i)
        ax.plot(x, y, label=label, color=color, lw=linewidth, ls=ls)
    ax.set_ylabel("Seconds per iteration")
    ax.set_xlabel("Iterations")

    plt.tight_layout()
    plt.savefig("latest_mera_speedplot.pdf")
    plt.show()


if __name__ == "__main__":
    main()


==> anc/MPS/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "051c95d6836228d120f5f4b984dd5aba1624f716"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "0.5.0"

[[Adapt]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9e31b9f5d3f9b5ec32c1d01fd8c05270bad10dc0"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "2.0.0"

[[ArgParse]]
deps = ["Logging", "TextWrap"]
git-tree-sha1 = "a8fc2e149cd6db276c76faebe197ccd3a92fb9ff"
uuid = "c7e460c6-2fb9-53a9-8c5b-16f535851c63"
version = "1.1.0"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[BinaryProvider]]
deps = ["Libdl", "Logging", "SHA"]
git-tree-sha1 = "ecdec412a9abc8db54c0efc5548c64dfce072058"
uuid = "b99e7846-7c00-51b0-8f62-c81ae34c0232"
version = "0.5.10"

[[CEnum]]
git-tree-sha1 = "215a9aa4a1f23fbd05b92769fdd62559488d70e9"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.4.1"

[[CUDA]]
deps = ["AbstractFFTs", "Adapt", "BinaryProvider", "CEnum", "DataStructures", "ExprTools", "GPUArrays", "GPUCompiler", "LLVM", "Libdl", "LinearAlgebra", "Logging", "MacroTools", "NNlib", "Pkg", "Printf", "Random", "Reexport", "Requires", "SparseArrays", "Statistics", "TimerOutputs"]
git-tree-sha1 = "d658b3881a25b317ea7fb128efbd82b5e63396ad"
uuid = "052768ef-5323-5732-b1bb-66c8b64840ba"
version = "1.0.2"

[[DataStructures]]
deps = ["InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "be680f1ad03c0a03796aa3fda5a2180df7f83b46"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.17.18"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[ExprTools]]
git-tree-sha1 = "6f0517056812fd6aa3af23d4b70d5325a2ae4e95"
uuid = "e2ba6199-217a-4e67-a87a-7c52f15ade04"
version = "0.1.1"

[[GPUArrays]]
deps = ["AbstractFFTs", "Adapt", "LinearAlgebra", "Printf", "Random", "Serialization"]
git-tree-sha1 = "ae20accf251c6da038fe33cbc2c53d5af7f51344"
uuid = "0c68f7d7-f131-5f86-a1c3-88cf8149b2d7"
version = "4.0.0"

[[GPUCompiler]]
deps = ["DataStructures", "InteractiveUtils", "LLVM", "Libdl", "TimerOutputs", "UUIDs"]
git-tree-sha1 = "65f7395a1245635f0c2279649fdbef09a1b0aa7b"
uuid = "61eb1bfa-7361-4325-ad38-22787b887f55"
version = "0.4.0"

[[HalfIntegers]]
git-tree-sha1 = "a624b256fb0d7563bd9fd9497831a4faf75e4f39"
uuid = "f0d1745a-41c9-11e9-1dd9-e5d34d218721"
version = "1.1.2"

[[IntelOpenMP_jll]]
deps = ["Libdl", "Pkg"]
git-tree-sha1 = "fb8e1c7a5594ba56f9011310790e03b5384998d6"
uuid = "1d5cc7b8-4909-519e-a0f8-d0f5ad9712d0"
version = "2018.0.3+0"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[KrylovKit]]
deps = ["LinearAlgebra", "Printf"]
git-tree-sha1 = "8889c47e308f49184fabb0efdfaa105067e74074"
uuid = "0b1a1467-8014-51b9-945f-bf0ae24f4b77"
version = "0.4.2"

[[LLVM]]
deps = ["CEnum", "Libdl", "Printf", "Unicode"]
git-tree-sha1 = "72fc0a39d5899091ff2d4cdaa64cb5e4862cf813"
uuid = "929cbde3-209d-540e-8aea-75f648917ca0"
version = "1.5.2"

[[LRUCache]]
git-tree-sha1 = "788ab2f8a434a63f065ad962368a8cd0f8660a21"
uuid = "8ac3fa9e-de4c-5943-b1dc-09c6b5f20637"
version = "1.1.0"

[[LibGit2]]
deps = ["Printf"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[MKL]]
deps = ["Libdl", "MKL_jll", "PackageCompiler"]
git-tree-sha1 = "ffb6d5ad4be59e6201f9a6d0999ec1688fda533c"
repo-rev = "master"
repo-url = "https://github.com/JuliaComputing/MKL.jl"
uuid = "33e6dc65-8f57-5167-99aa-e5a354878fb2"
version = "0.2.0"

[[MKL_jll]]
deps = ["IntelOpenMP_jll", "Libdl", "Pkg"]
git-tree-sha1 = "0ce9a7fa68c70cf83c49d05d2c04d91b47404b08"
uuid = "856f044c-d86e-5d09-b602-aeab76dc8ba7"
version = "2020.1.216+0"

[[MPSKit]]
deps = ["KrylovKit", "LinearAlgebra", "OptimKit", "Parameters", "TensorKit", "TensorKitManifolds", "Test"]
git-tree-sha1 = "11ce42726a34fc11546048138f4c00113cda9ba2"
uuid = "bb1c41ca-d63c-52ed-829e-0820dda26502"
version = "0.1.0"

[[MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "f7d2e3f654af75f01ec49be82c231c382214223a"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.5"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[NNPACK_jll]]
deps = ["Libdl", "Pkg"]
git-tree-sha1 = "c3d1a616362645754b18e12dbba96ec311b0867f"
uuid = "a6bfbf70-4841-5cb9-aa18-3a8ad3c413ee"
version = "2018.6.22+0"

[[NNlib]]
deps = ["Libdl", "LinearAlgebra", "NNPACK_jll", "Pkg", "Requires", "Statistics"]
git-tree-sha1 = "04bae5dcd446ee45d6a3b9e84adca85ee33fb20c"
uuid = "872c559c-99b0-510c-b3b7-b6c96a88d5cd"
version = "0.7.0"

[[OptimKit]]
deps = ["LinearAlgebra", "Printf"]
git-tree-sha1 = "c423cb40450d37d8a3f6cc62474540ddc82b3458"
uuid = "77e91f04-9b3b-57a6-a776-40b61faaebe0"
version = "0.1.0"

[[OrderedCollections]]
git-tree-sha1 = "12ce190210d278e12644bcadf5b21cbdcf225cd3"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.2.0"

[[PackageCompiler]]
deps = ["Libdl", "Pkg", "UUIDs"]
git-tree-sha1 = "98aa9c653e1dc3473bb5050caf8501293db9eee1"
uuid = "9b87118b-4619-50d2-8e1e-99f35a4d4d9d"
version = "1.2.1"

[[Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "38b2e970043613c187bd56a995fe2e551821eb4a"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.1"

[[Pkg]]
deps = ["Dates", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "UUIDs"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[Primes]]
git-tree-sha1 = "afccf037da52fa596223e5a0e331ff752e0e845c"
uuid = "27ebfcd6-29c5-5fa9-bf4b-fb8fc14df3ae"
version = "0.5.0"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[Reexport]]
deps = ["Pkg"]
git-tree-sha1 = "7b1d07f411bc8ddb7977ec7f377b97b158514fe0"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "0.2.0"

[[Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "d37400976e98018ee840e0ca4f9d20baa231dc6b"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.0.1"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[Strided]]
deps = ["LinearAlgebra", "TupleTools"]
git-tree-sha1 = "3db8266fc732c8f997e75cf7a4027d4008f846c8"
uuid = "5e0ebb24-38b0-5f93-81fe-25c709ecae67"
version = "1.0.1"

[[TensorKit]]
deps = ["HalfIntegers", "LRUCache", "LinearAlgebra", "Strided", "TensorOperations", "TupleTools", "WignerSymbols"]
git-tree-sha1 = "85995766e35472c7bb0345f63f3538421852fa3e"
uuid = "07d1fe3e-3e46-537d-9eac-e9e13d0d4cec"
version = "0.5.0"

[[TensorKitManifolds]]
deps = ["LinearAlgebra", "TensorKit"]
git-tree-sha1 = "1dfe20960cc709ff9b6aa6162dab13af5359f2c3"
uuid = "11fa318c-39cb-4a83-b1ed-cdc7ba1e3684"
version = "0.3.0"

[[TensorOperations]]
deps = ["CUDA", "LRUCache", "LinearAlgebra", "Requires", "Strided", "TupleTools"]
git-tree-sha1 = "cb82d88f6b09fd5461f5133aeea732731afb7ac8"
uuid = "6aa20fa7-93e2-5fca-9bc0-fbd0db3c71a2"
version = "3.0.0"

[[Test]]
deps = ["Distributed", "InteractiveUtils", "Logging", "Random"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[TextWrap]]
git-tree-sha1 = "9250ef9b01b66667380cf3275b3f7488d0e25faf"
uuid = "b718987f-49a8-5099-9789-dcd902bef87d"
version = "1.0.1"

[[TimerOutputs]]
deps = ["Printf"]
git-tree-sha1 = "f458ca23ff80e46a630922c555d838303e4b9603"
uuid = "a759f4b9-e2f1-59dc-863e-4aeb61b1ea8f"
version = "0.5.6"

[[TupleTools]]
git-tree-sha1 = "62a7a6cd5a608ff71cecfdb612e67a0897836069"
uuid = "9d95972d-f1c8-5527-a6e0-b4b365fa01f6"
version = "1.2.0"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[UnPack]]
git-tree-sha1 = "d4bfa022cd30df012700cf380af2141961bb3bfb"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.1"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[WignerSymbols]]
deps = ["HalfIntegers", "Primes"]
git-tree-sha1 = "d89c807c3affcf48e31ca36378238f98429278a6"
uuid = "9f57e263-0b3d-5e2e-b1be-24f2bb48858b"
version = "1.0.0"


==> anc/MPS/Project.toml <==
[deps]
ArgParse = "c7e460c6-2fb9-53a9-8c5b-16f535851c63"
Dates = "ade2ca70-3891-5945-98fb-dc099432e06a"
KrylovKit = "0b1a1467-8014-51b9-945f-bf0ae24f4b77"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Logging = "56ddb016-857b-54e1-b83d-db4d58db5568"
MKL = "33e6dc65-8f57-5167-99aa-e5a354878fb2"
MPSKit = "bb1c41ca-d63c-52ed-829e-0820dda26502"
OptimKit = "77e91f04-9b3b-57a6-a776-40b61faaebe0"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
TensorKit = "07d1fe3e-3e46-537d-9eac-e9e13d0d4cec"


==> anc/MPS/README <==
# Reproducing results from the paper

The scripts in this folder run the simulations and produce the plots for the MPS benchmark results of the paper "Riemannian optimization of isometric tensor networks", https://arxiv.org/abs/2007.03638.

On a Unix system one can simply run `make`, and the rest should be automatic. The requirements for this to work are a Julia executable (the scripts have been tested with Julia 1.4 and 1.5), python3, and the Python libraries SciPy, matplotlib, pandas, and seaborn. In practice it may be wise to distribute the simulations over different machines or cores. Please refer to the makefile for more details.

On a Windows machine one needs to first install required Julia dependencies using `Pkg.instantiate()`, then run the `benchmark.jl` script with various parameters (see the makefile) to perform the MPS simulations while making sure the output logs are captured into text files in the `logs` folder. The Python script `plot_results.py` can then finally be run to parse them and produce the final plot.

Note that one of the Julia packages that this project depends on, and installs when `Pkg.instantiate()` is called (which the makefile does), is MKL.jl. It is a package that, as part of its build process, updates your Julia installation to use MKL instead of OpenBLAS. This affects your whole Julia installation, not just this environment. MKL.jl's build process is a little finicky, so if you are getting LapackErrors or other weird results, try `using LinearAlgebra; BLAS.vendor()` to check which BLAS Julia is using. If it says `:openblas`, try rebuilding MKL.jl.


# Running the code manually for your own purposes

The code in this folder does very little, and all the interesting algorithmic stuff is in the MPSKit.jl library, which this Julia project has as a dependency. Other dependencies are TensorKit.jl, TensorKitManifolds.jl, OptimKit.jl, and KrylovKit.jl, as well as some general purpose Julia libraries. All these dependencies can be seen in Project.toml. Manifest.toml specifies exact versions for all these packages which are used by default, and which should replicate the results in the paper. You can also try upgrading to newer versions. This may or may not break the scripts in this folder, but may also bring various improvements, since the packages have remained under development after the publication.

`benchmark.jl`'s job is to define the Hamiltonian and the initial state, and make it easy to run the same simulation with different parameters, using command line options. All the optimisation happens by constructing instances of algorithm objects, and calling the MPSKit.jl function `find_groundstate(initstate, ham, alg)`. See the beginning of `benchkmark.jl` for the possible command line options, or `makefile` for examples. For intance,
	`julia --project=. benchmark.jl --D=300 --scheme=cg`
runs the optimisation with bond dimension 300 and using conjugate gradient as the method. Reading through `benchmark.jl` should also give you a fair idea of how you could e.g. change the Hamiltonian. MPSKit.jl's documentation should help you further, although at the time of this writing it is woefully incomplete.

`benchmark.jl` directs all of its output into stdout. So if you just run `julia --project=. benchmark.jl`, you'll get the results printed in your terminal, but that's it. What the makefile does to produce the plots, is to write that output into a text file in the folder called `logs`, using the command line utility `tee`, which allows writing to a file and to stdout at the same time. So if you are running the code yourself, you should make sure you are capturing the output in some similar way. With the output logs in the `logs` folder, `plot_results.py` can then be used to parse them and make plots like in the paper. Note that all communication between the Julia code that does the simulation and the python code that makes the plots happens through these plaintext logs.


# Contact

If you encounter any issues, feel free to contact markus@mhauru.org.


==> anc/MPS/benchmark.jl <==
using MPSKit
using OptimKit
using TensorKit
using KrylovKit
using Random
using LinearAlgebra
using Dates
using Logging
using ArgParse

function parse_pars()
    settings = ArgParseSettings(autofix_names=true)
    @add_arg_table!(settings
                    , "--D", arg_type=Int, default=100
                    , "--seed", arg_type=Int, default=1
                    , "--cylwidth", arg_type=Int, default=6
                    , "--blasthreads", arg_type=Int, default=1
                    , "--scheme", arg_type=Symbol, default=:cg
                    , "--switch_point", arg_type=Int, default=30
                    , "--maxiter", arg_type=Int, default=1000
                    , "--checkpoint_interval", arg_type=Int, default=10
                    , "--gradtol", arg_type=Float64, default=1e-12
                    , "--verbosity", arg_type=Int, default=2
                   )
    pars = parse_args(ARGS, settings; as_symbols=true)
    return pars
end

function metafmt(level, _module, group, id, file, line)
    color = Logging.default_logcolor(level)
    levelstr = (level == Logging.Warn ? "Warning" : string(level))
    timestr = round(unix2datetime(time()), Dates.Second)
    prefix = "$(levelstr) $(timestr):"
    suffix = ""
    Logging.Info <= level < Logging.Warn && return color, prefix, suffix
    _module !== nothing && (suffix *= "$(_module)")
    if file !== nothing
        _module !== nothing && (suffix *= " ")
        suffix *= Base.contractuser(file)
        if line !== nothing
            suffix *= ":$(isa(line, UnitRange) ? "$(first(line))-$(last(line))" : line)"
        end
    end
    !isempty(suffix) && (suffix = "@ " * suffix)
    return color, prefix, suffix
end

setlogger() = global_logger(ConsoleLogger(stdout, Logging.Info; meta_formatter=metafmt))

function checkpoint(iternum, state, ham, options, pars=MPSKit.params(state, ham))
    checkpoint_interval = options[:checkpoint_interval]
    iternum % checkpoint_interval == 0 || return nothing
    @info "Iteration = $iternum"
    f = real(sum(expectation_value(state, ham, pars)))
    @info "Energy = $f"
    transfermap(x) = transfer_left(x, state.AL, state.AL)
    s = eigsolve(transfermap, l_RR(state), 2, :LM, Arnoldi())[1]
    corrlength = -1.0/log(abs(s[2]/s[1]))
    @info "Correlation length = $corrlength"
    gradnorm = calc_gradnorm(state, pars)
    @info "Gradient norm = $gradnorm"
    return nothing
end

function calc_gradnorm(state::InfiniteMPS, pars)
    gs = (leftnull(state.AC[loc])'*ac_prime(state.AC[loc], loc, state, pars)*state.CR[loc]'
          for loc in 1:length(state))
    return sqrt(2*sum([norm(g)^2 for g in gs]))
end

function su2_cyl_tlhaf(N; spin = 1//2)
    ph = ℂ[SU₂](spin => 1)
    H1 = TensorMap(ones, ComplexF64, ℂ[SU₂](0=>1)*ph , ℂ[SU₂](1=>1)*ph)
    H2 = TensorMap(ones, ComplexF64, ℂ[SU₂](1=>1)*ph , ℂ[SU₂](0=>1)*ph)
    c = complex(isomorphism(ℂ[SU₂](0=>1)*ph, ℂ[SU₂](0=>1)*ph))
    d = complex(isomorphism(ℂ[SU₂](1=>1)*ph, ℂ[SU₂](1=>1)*ph))
    H1 = 0.75 * H1  # Maarten's abnormal normalisation fixed.
    W = Array{Union{ComplexF64,typeof(H1)},3}(fill(0.0+0im,N,2*N+1,2*N+1))
    for i in 1:N
        W[i,1,1] = c
        W[i,end,end] = c
        W[i,end-1,end] = H2

        for m = 2:2*N-1
            W[i,m,m+1] = d
        end

        if i == 1
            set = [2*N-1 N N-1 1]
        elseif i == N
            set = [N N-1]
        else
            set = [N N-1 1]
        end

        for m = set
            W[i,1,end-m] = H1
        end
    end
    return MPOHamiltonian(W)
end

function initial_state(ham, D, seed)
    physical_spaces = ham.pspaces
    cellsize = length(physical_spaces)
    # virtual_spaces = repeat([ℂ^D], cellsize)
    if D == 10
        Ds_even = [3, 5, 2]
        Ds_odd = [4, 6]
    elseif D == 50
        Ds_even = [16, 28, 12]
        Ds_odd = [28, 19, 3]
    elseif D == 100  # Total dimensions 344 and 324
        Ds_even = [31, 54, 26, 3]
        Ds_odd = [49, 37, 13]
    elseif D == 200  # Total dimensions 678 and 727
        Ds_even = [28, 105, 60, 12]
        Ds_odd = [89, 83, 28]
    elseif D == 300  # Total dimensions 1135 and 1066
        Ds_even = [81, 149, 92, 21]
        Ds_odd = [122, 127, 47, 4]
    elseif D == 400  # Total dimensions 1518 and 1422
        Ds_even = [102, 189, 125, 32]
        Ds_odd = [166, 161, 69, 4]
    elseif D == 500  # Total dimensions 1912 and 1816
        Ds_even = [121, 228, 153, 45, 3]
        Ds_odd = [201, 200, 89, 10]
    elseif D == :laurens  # The bond dimensions Laurens used. Total dimensions 3561 and 3700
        Ds_even = [220, 370, 281, 101, 12, 1]
        Ds_odd = [381, 370, 188, 40, 1]
    end
    virtual_spaces = map(1:cellsize) do i
        if mod(i, 2) == 0
            return ℂ[SU₂](j-1 => Ds_even[j] for j in 1:length(Ds_even))
        else
            return ℂ[SU₂]((2*j-1)//2 => Ds_odd[j] for j in 1:length(Ds_odd))
        end
    end
    Random.seed!(seed)
    state = InfiniteMPS(physical_spaces, virtual_spaces)
    return state
end

function make_finalizers(options)
    function finalize_grad(x, f, g, iternum)
        (state, pars) = x
        checkpoint(iternum, state, pars.opp, options, pars)
        return x, f, g
    end
    function finalize_vumps(iternum, state, ham, pars)
        checkpoint(iternum, state, ham, options, pars)
        return (state, pars)
    end
    return finalize_vumps, finalize_grad
end

function run(options)
    ham = su2_cyl_tlhaf(options[:cylwidth]; spin = 1//2)
    initstate = initial_state(ham, options[:D], options[:seed])
    # Do an initial checkpoint, to print out things like energy we start from.
    checkpoint(0, initstate, ham, options)
    finalize_vumps, finalize_grad = make_finalizers(options)
    scheme = options[:scheme]
    if scheme === :vumps
        alg = Vumps(; finalize = finalize_vumps, maxiter = options[:maxiter])
    elseif scheme === :cg
        method = ConjugateGradient(maxiter = options[:maxiter],
                                   verbosity = options[:verbosity],
                                   gradtol = options[:gradtol])
        alg = GradientGrassmann(; finalize! = finalize_grad, method = method)
    elseif scheme === :gd
        method = GradientDescent(maxiter = options[:maxiter],
                                 verbosity = options[:verbosity],
                                 gradtol = options[:gradtol])
        alg = GradientGrassmann(; finalize! = finalize_grad, method = method)
    elseif scheme === :lbfgs
        method = LBFGS(; maxiter = options[:maxiter],
                       verbosity = options[:verbosity],
                       gradtol=options[:gradtol])
        alg = GradientGrassmann(; finalize! = finalize_grad, method = method)
    elseif scheme === :switch
        switch_point = options[:switch_point]
        vumps_alg = Vumps(; finalize = finalize_vumps, maxiter = switch_point)
        state, pars, galerkin = find_groundstate(initstate, ham, vumps_alg)
        checkpoint(switch_point, state, ham, options)
        finalize_offset(x, f, g, iternum) = finalize_grad(x, f, g, iternum + switch_point)
        cg_method = ConjugateGradient(maxiter = options[:maxiter] - switch_point,
                                      verbosity = options[:verbosity],
                                      gradtol = options[:gradtol])
        cg_alg = GradientGrassmann(; finalize! = finalize_offset, method = cg_method)
        state, pars, galerkin = find_groundstate(state, ham, cg_alg)
        return nothing
    end
    state, pars, galerkin = find_groundstate(initstate, ham, alg)
    return nothing
end

function main()
    setlogger()
    @info("Threads.nthreads() = $(Threads.nthreads())")
    pars = parse_pars()

    msg = "Running benchmark.jl with"
    for k in sort([keys(pars)...])
        msg *= "\n$(k) = $(pars[k])"
    end
    @info(msg)

    BLAS.set_num_threads(pars[:blasthreads])
    D = pars[:D]
    seed = pars[:seed]
    scheme = pars[:scheme]
    run(pars)
end

main()


==> anc/MPS/makefile <==
all: latest_mps_plot.pdf

clean:
	rm -rf logs latest_benchmark_plot.pdf

latest_mps_plot.pdf: plot_results.py logs/D300_cg.log logs/D500_cg.log logs/D300_gd.log logs/D500_gd.log logs/D300_vumps.log logs/D500_vumps.log logs/D300_switch.log logs/D500_switch.log
	python3 plot_results.py

pkgflag:
	julia --project=. -e "using Pkg; Pkg.instantiate()"
	echo "This file exists as a flag for Make, to indicate that the julia project has been instantiated" > pkgflag

logs/D200_cg.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=200 --scheme=cg | tee logs/D200_cg.log

logs/D300_cg.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=300 --scheme=cg | tee logs/D300_cg.log

logs/D400_cg.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=400 --scheme=cg | tee logs/D400_cg.log

logs/D500_cg.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=500 --scheme=cg | tee logs/D500_cg.log

logs/D200_gd.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=200 --scheme=gd | tee logs/D200_gd.log

logs/D300_gd.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=300 --scheme=gd | tee logs/D300_gd.log

logs/D400_gd.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=400 --scheme=gd | tee logs/D400_gd.log

logs/D500_gd.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=500 --scheme=gd | tee logs/D500_gd.log

logs/D200_vumps.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=200 --scheme=vumps | tee logs/D200_vumps.log

logs/D300_vumps.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=300 --scheme=vumps | tee logs/D300_vumps.log

logs/D400_vumps.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=400 --scheme=vumps | tee logs/D400_vumps.log

logs/D500_vumps.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=500 --scheme=vumps | tee logs/D500_vumps.log

logs/D200_switch.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=200 --scheme=switch | tee logs/D200_switch.log

logs/D300_switch.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=300 --scheme=switch | tee logs/D300_switch.log

logs/D400_switch.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=400 --scheme=switch | tee logs/D400_switch.log

logs/D500_switch.log: pkgflag benchmark.jl
	mkdir -p logs
	julia --project=. benchmark.jl --D=500 --scheme=switch | tee logs/D500_switch.log


==> anc/MPS/plot_results.py <==
import sys
import os
import re
import numpy as np
import pandas as pd
import datetime
from matplotlib import pyplot as plt
import seaborn as sns
import scipy

sns.set_style("darkgrid")
linewidth = 3.0


def main():
    Ds = (300, 500)
    logfiles = (
        "./logs/D300_cg.log",
        "./logs/D500_cg.log",
        "./logs/D300_gd.log",
        "./logs/D500_gd.log",
        "./logs/D300_vumps.log",
        "./logs/D500_vumps.log",
        "./logs/D300_switch.log",
        "./logs/D500_switch.log",
    )
    logfiles = tuple(l for l in logfiles if any(str(i) in l for i in Ds))

    maxiter = 800

    cylwidth = 6
    exact_energy = -2.2206420835003557 * cylwidth / 4

    valueres = {
        "timestamp": re.compile(" Info ([0-9-:T]+):"),
        "gradnorm": re.compile(r"Gradient norm = ([0-9+e.-]+)$"),
        "iternum": re.compile(r"Iteration = (\d+)$"),
        "energy": re.compile(r"Energy = ([0-9+e.-]+)$"),
        "corrlength": re.compile(r"Correlation length = ([0-9+e.-]+)$"),
    }

    numeric_columns = [
        "gradnorm",
        "iternum",
        "energy",
    ]

    timeunit = np.timedelta64(1, "m")

    dfs = {}
    for logfile in logfiles:
        with open(logfile, "r") as f:
            lines = f.readlines()

        rows = []
        for l in lines:
            row = []
            for k, v in valueres.items():
                try:
                    result = v.search(l).group(1)
                except AttributeError:
                    result = None
                row.append(result)
            rows.append(row)
        df = pd.DataFrame(rows, columns=valueres.keys())
        for c in numeric_columns:
            df[c] = pd.to_numeric(df[c])
        df["timestamp"] = pd.to_datetime(
            df["timestamp"], format="%Y-%m-%dT%H:%M:%S"
        )
        # Drop all lines that don't have a timestamp, or have nothing but a
        # timestamp.
        df = df[~df["timestamp"].isna()]
        df = df[~df.drop("timestamp", axis=1).isna().all(axis=1)]
        starttime = df["timestamp"].min()
        df["time"] = (df["timestamp"] - starttime) / timeunit

        df["energy error"] = df["energy"].apply(
            lambda x: abs(x - exact_energy) if x is not None else None
        )
        dfs[logfile] = df

    # subplot_names = ("energy error", "gradnorm")
    subplot_names = ("gradnorm",)
    lplots = len(subplot_names)
    l = len(Ds)
    cgcolors = sns.color_palette("Blues_d", n_colors=l)
    gdcolors = sns.color_palette("Reds_d", n_colors=l)
    vumpscolors = sns.color_palette("Greens_d", n_colors=l)
    switchcolors = sns.color_palette("Purples_d", n_colors=l)

    def get_style(name, i):
        if "cg" in name:
            color = cgcolors[color_num]
            ls = "--"
            label = "Conjugate gradient"
            # label = None
        elif "gd" in name:
            color = gdcolors[color_num]
            ls = ":"
            label = "Gradient descent"
            # label = None
        elif "vumps" in name:
            color = vumpscolors[color_num]
            ls = "-"
            label = "VUMPS"
            # label = ""
        elif "switch" in name:
            color = switchcolors[color_num]
            ls = "-."
            label = "Switch"
            # label = ""
        if "D200" in name:
            label += ", D≈700"
            # color = sns.color_palette("Blues_d", n_colors=1)[0]
            # if label is not None:
            #    label = "D≈700"
        elif "D300" in name:
            label += ", D≈1100"
            # color = sns.color_palette("Greens_d", n_colors=1)[0]
            # if label is not None:
            #    label = "D≈1100"
        elif "D400" in name:
            label += ", D≈1500"
            # color = sns.color_palette("Reds_d", n_colors=1)[0]
            # if label is not None:
            #    label = "D≈1500"
        elif "D500" in name:
            label += ", D≈1900"
            # color = sns.color_palette("Purples_d", n_colors=1)[0]
            # if label is not None:
            #    label = "D≈1900"
        return color, ls, label

    fig = plt.figure(figsize=(8, 6))
    for j, col in enumerate(subplot_names):
        ax = fig.add_subplot(lplots, 1, j + 1)
        for i, (name, df) in enumerate(dfs.items()):
            for k, D in enumerate(Ds):
                if str(D) in name:
                    color_num = k
                    break
            x = df["iternum"].ffill()
            # x = df["time"]
            y = df[col]
            fltr = ~x.isna() & ~y.isna() & (x <= maxiter)
            x = x[fltr]
            y = y[fltr]
            color, ls, label = get_style(name, i)
            ax.plot(x, y, label=label, color=color, lw=linewidth, ls=ls)
        if j == 0:
            plt.legend(loc="upper right")
        if col == "energy error":
            ax.set(yscale="log")
            title = "Energy error"
        elif col == "gradnorm":
            ax.set(yscale="log")
            title = "Gradient norm"
        # ax.set_title(title)
        ax.set_ylabel(title)
        ax.set_xlabel("Iterations")

    plt.tight_layout()
    plt.savefig("latest_mps_plot.pdf")
    plt.show()

    fig = plt.figure(figsize=(7, 7))
    ax = fig.add_subplot(1, 1, 1)
    for i, (name, df) in enumerate(dfs.items()):
        iternum = df["iternum"]
        time = df["time"]
        fltr = ~iternum.isna() & ~time.isna() & (iternum <= maxiter)
        time = time[fltr]
        iternum = iternum[fltr]
        # Cut-out the first iteration because of compilations costs
        iternum = iternum.iloc[1:]
        time = time.iloc[1:]
        time = time - time.iloc[0]
        x = iternum
        y = time / iternum
        color, ls, label = get_style(name, i)
        ax.plot(x, y, label=label, color=color, lw=linewidth, ls=ls)
    ax.set_ylabel("Minutes per iteration")
    ax.set_xlabel("Iterations")

    plt.tight_layout()
    plt.savefig("latest_mps_speedplot.pdf")
    plt.show()


if __name__ == "__main__":
    main()

